Acrylic Target Vessels for a High-Precision Measurement of theta13 with the Daya Bay Antineutrino Detectors

This paper describes in detail the acrylic target vessels used to encapsulate the target and gamma catcher regions in the Daya Bay experiment's first pair of antineutrino detectors. We give an overview of the design, fabrication, shipping, and installation of the acrylic target vessels and their liquid overflow tanks. The acrylic quality assurance program and vessel characterization, which measures all geometric, optical, and material properties relevant to {\nu}e detection at Daya Bay are summarized. This paper is the technical reference for the Daya Bay acrylic vessels and can provide guidance in the design and use of acrylic components in future neutrino or dark matter experiments.

==> makepdf.sh <==
#!/bin/sh
pdflatex main
bibtex main
pdflatex main
pdflatex main

